Fast Online k-nn Graph Building

In this paper we propose an online approximate k-nn graph building algorithm, which is able to quickly update a k-nn graph using a flow of data points. One very important step of the algorithm consists in using the current distributed graph to search for the neighbors of a new node. Hence we also propose a distributed partitioning method based on balanced k-medoids clustering, that we use to optimize the distributed search process. Finally, we present the improved sequential search procedure that is used inside each partition. We also perform an experimental evaluation of the different algorithms, where we study the influence of the parameters and compare the result of our algorithms to existing state of the art. This experimental evaluation confirms that the fast online k-nn graph building algorithm produces a graph that is highly similar to the graph produced by an offline exhaustive algorithm, while it requires less similarity computations.

==> automake.py <==
#!/usr/bin/env python
#
#
# Dependencies:
#   Linux, Python 2.6, Pyinotify :
#   sudo pip install pyinotify

import subprocess
import pyinotify
import os


class OnWriteHandler(pyinotify.ProcessEvent):
    def my_init(self, path, cmd):
        self.dir = path
        self.cmd = cmd

    def process_default(self, event):
        if event.pathname == self.dir:
            if event.maskname == 'IN_CLOSE_WRITE':
                print '==> Modification detected'
                subprocess.call(
                    self.cmd.split(' '),
                    cwd=os.path.dirname(self.dir),
                    stdout=subprocess.PIPE)


if __name__ == '__main__':

    path = os.path.join(os.getcwd(), 'paper.tex')
    cmd = 'make'

    wm = pyinotify.WatchManager()
    handler = OnWriteHandler(path=path, cmd=cmd)
    notifier = pyinotify.Notifier(wm, default_proc_fun=handler)
    wm.add_watch(os.path.dirname(path), pyinotify.ALL_EVENTS)

    print '==> Start monitoring %s (type c^c to exit)' % path
    notifier.loop()

    print 'Bye!'

